NovaFabric: A Black-Box Recorder for AI Agents with Sealed, Replayable, Diffable and Auditable Runs

An AI agent run is no longer a function call. It is a cascade of prompts, model calls, tool invocations, file and network effects and sub-agents. When such a run misbehaves, or an auditor asks what happened, logs and traces answer poorly: they are mutable, partial and cannot be re-executed. This technical report describes NovaFabric, an open-source (Apache-2.0) black-box recorder for AI agents that turns a run into a sealed, replayable, diffable and auditable evidence capsule. The design rests on two formats only. The Run Capsule is a directory of flat files and the source of truth; every database is a rebuildable index over capsules. The Evidence Bundle is the signed export for an auditor. Everything else follows existing standards: OpenTelemetry GenAI, OpenLineage, W3C PROV, in-toto/DSSE, RFC 3161 and CycloneDX. A single-node run is the smallest case of a distributed one; the schema supports a capsule hierarchy for Slurm arrays and Kubernetes jobs, though automatic parent finalization is library-only today. The report covers the architecture and the engines behind the verb chain capture, seal, replay, diff and audit: fail-closed mocked replay; a diff gate with a stable exit-code contract; DSSE signatures that bind their intent and a capsule root that commits to file names; a capsule treated as untrusted input; signer identity-trust levels with offline TSA and CRL checking; maker-checker promotion against an operator-held trust list; and a deny-by-default authorization table for every dashboard route. It presents no new experiments; the evaluation is in arXiv:2609.12582. Every count except the private ADR tally is generated by a probe script run on the public source at the v0.107.0 tag (150 top-level commands, 84 Python subpackages, 16,721 test functions), every capability carries an explicit maturity label, and honest-limits boxes state where the system stops.

==> reproduce_counts.py <==
#!/usr/bin/env python3
"""Re-derive every generated count in the NovaFabric Technical Overview from the public repository.

    git clone https://github.com/MSKazemi/novafabric && cd novafabric && git checkout v0.107.0
    uv sync --all-extras               # the CLI and route probes import the package
    python reproduce_counts.py .       # path to the checkout; one `name value` line per fact

This is the probe set that `verify_facts.py` runs when the report is built, without the LaTeX
output and without the maintainers' private design records. Everything below reads only files that
are in the public repository, except the architecture decision records (ADRs): the maintainers keep
them in a private repository, so that count is reported as `unavailable` here and cannot be
reproduced from public sources. Run it from an isolated HOME; it creates the two web apps in
memory and writes nothing.
"""

from __future__ import annotations

import json
import re
import subprocess
import sys
import tempfile
import tomllib
from pathlib import Path

REPO = Path(sys.argv[1] if len(sys.argv) > 1 else ".").resolve()
SRC = REPO / "src" / "novafabric"
sys.path.insert(0, str(REPO / "src"))


def version() -> dict[str, object]:
    data = tomllib.loads((REPO / "pyproject.toml").read_text())
    return {"Version": data["project"]["version"]}


def cli() -> dict[str, int]:
    from novafabric.cli import introspect

    paths = introspect.command_paths()
    top = introspect.top_level_command_names()
    return {
        "TopCmds": len(top),
        "CmdPaths": len(paths),
        "CmdGroups": len({p.split()[1] for p in paths if len(p.split()) > 2}),
        "ExportCmds": len({p.split()[1] for p in paths if p.split()[1].startswith("export-")}),
    }


def packages() -> dict[str, int]:
    pkgs = [p for p in SRC.iterdir() if p.is_dir() and not p.name.startswith("__")]
    loc = sum(
        sum(1 for _ in f.open(encoding="utf-8", errors="replace"))
        for f in SRC.rglob("*.py")
        if "__pycache__" not in f.parts
    )
    return {"Packages": len(pkgs), "PyKLOC": round(loc / 1000)}


def tests() -> dict[str, int]:
    root = REPO / "tests"
    files = [f for f in root.rglob("test_*.py") if "__pycache__" not in f.parts]
    funcs = sum(
        len(re.findall(r"^\s*(?:async\s+)?def test_", f.read_text(errors="replace"), re.M))
        for f in root.rglob("*.py")
        if "__pycache__" not in f.parts
    )
    return {"TestFiles": len(files), "TestFuncs": funcs}


def adrs() -> dict[str, object]:
    folder = REPO / "design" / "adr"
    found = list(folder.glob("[0-9][0-9][0-9][0-9]-*.md")) if folder.is_dir() else []
    if not found:
        return {"ADRs": "unavailable (private design records)", "ADRMax": "unavailable"}
    return {"ADRs": len(found), "ADRMax": max(int(p.name[:4]) for p in found)}


def dashboard() -> dict[str, int]:
    text = (REPO / "ui/dashboard/src/components/dashboard/Sidebar.tsx").read_text()
    block = text[text.index("export const NAV_GROUPS") : text.index("export const ALL_TABS")]
    return {
        "DashTabs": len(re.findall(r"\{\s*id:\s*'", block)),
        "DashGroups": len(re.findall(r"label:\s*'[^']+',\s*\n\s*items:", block)),
    }


def routes() -> dict[str, int]:
    from novafabric.serve.app import create_app as serve_app
    from novafabric.serve.introspect import route_methods
    from novafabric.server.app import create_app as server_app
    from novafabric.server.config import ServerConfig

    def count(app: object) -> int:
        return len({
            (m, path) for path, m in route_methods(app)
            if m not in {"HEAD", "OPTIONS"} and not path.startswith(("/docs", "/redoc", "/openapi"))
        })

    with tempfile.TemporaryDirectory() as tmp:
        serve = serve_app(token="probe", capsule_dir=Path(tmp), static_mounted_by_caller=True)
        server = server_app(ServerConfig())
    return {"ServeRoutes": count(serve), "ServerRoutes": count(server)}


def authz() -> dict[str, int]:
    from novafabric.serve.authz import ROUTE_SCOPES

    return {"AuthzRoutes": len(ROUTE_SCOPES)}


def runners_adapters() -> dict[str, int]:
    from novafabric.runners import _registry

    registry = next((getattr(_registry, n) for n in dir(_registry)
                     if n.isupper() and isinstance(getattr(_registry, n), dict)), {})
    adapters = ["langgraph", "autogen", "crewai", "dspy", "llamaindex", "pydantic_ai", "haystack",
                "openai_agents", "google_adk", "bedrock_agentcore", "a2a"]
    present = [a for a in adapters
               if (SRC / "adapters" / f"{a}.py").exists() or (SRC / "adapters" / a).is_dir()]
    profiles = list((SRC / "compliance/audit/profiles").glob("*.yaml"))
    return {"Runners": len(registry), "Adapters": len(present), "AuditProfiles": len(profiles)}


def slo() -> dict[str, int]:
    entries = tomllib.loads((REPO / "tests/bench/slo_catalog.toml").read_text())["entry"]
    by = {s: sum(1 for e in entries if e["status"] == s) for s in ("gated", "measured", "target")}
    return {"SLOs": len(entries), "SLOGated": by["gated"], "SLOMeasured": by["measured"],
            "SLOTarget": by["target"]}


def workflows() -> dict[str, int]:
    return {"Workflows": len(list((REPO / ".github/workflows").glob("*.y*ml")))}


def differentiation() -> dict[str, int]:
    out = subprocess.run(
        [sys.executable, "scripts/verify_differentiation_table.py", "--format", "json"],
        cwd=REPO, capture_output=True, text=True, check=True,
    )
    data = json.loads(out.stdout)
    rows = data["results"] if isinstance(data, dict) and "results" in data else data
    return {"DiffClaims": len(rows),
            "DiffPass": sum(1 for r in rows if str(r.get("status", "")).upper() == "PASS")}


def main() -> int:
    facts: dict[str, object] = {}
    for probe in (version, cli, packages, tests, adrs, dashboard, routes, authz,
                  runners_adapters, slo, workflows, differentiation):
        facts.update(probe())
    for key, value in facts.items():
        print(f"{key} {value}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())

